Automated, Reliable, and Efficient Continental-Scale Replication of 7.3 Petabytes of Climate Simulation Data: A Case Study

We report on our experiences replicating 7.3 petabytes (PB) of Earth System Grid Federation (ESGF) climate simulation data from Lawrence Livermore National Laboratory (LLNL) in California to Argonne National Laboratory (ANL) in Illinois and Oak Ridge National Laboratory (ORNL) in Tennessee. This movement of some 29 million files, twice, undertaken in order to establish new ESGF nodes at ANL and ORNL, was performed largely automatically by a simple replication tool, a script that invoked Globus to transfer large bundles of files while tracking progress in a database. Under the covers, Globus organized transfers to make efficient use of the high-speed Energy Sciences network (ESnet) and the data transfer nodes deployed at participating sites, and also addressed security, integrity checking, and recovery from a variety of transient failures. This success demonstrates the considerable benefits that can accrue from the adoption of performant data replication infrastructure.

==> Figures/plot.py <==
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib.dates as mdates
from datetime import datetime

# Load the data from a CSV file
data = pd.read_csv('transfer_table.csv')

# Convert 'completed' to datetime format
data['completed'] = pd.to_datetime(data['completed'])
data = data.sort_values(by='completed')
print(len(data))
data = data[data['faults'] != 0]
print(len(data))

start_date = datetime(2022, 2, 27)
end_date = datetime(2022, 5, 5) 

# Create a plot of faults over time
plt.figure(figsize=(10, 3))

colors = ['r', 'b', 'g']
colors = ['#DC143C', '#008080', '#DAA520', '#6A5ACD']

count = 0
for source in ['LLNL', 'ALCF', 'OLCF']:
    for destination in ['ALCF', 'OLCF']:
        if source!=destination:
            pathdata = data[(data['source']==source) & (data['destination']==destination)]
            plt.bar(pathdata['completed'], pathdata['faults'], width=0.3, color=colors[count%len(colors)], label=rf'{source}$\rightarrow${destination}', alpha=0.5)
            #plt.plot(pathdata['completed'], pathdata['faults'], marker='o', linestyle='-')
            count += 1
plt.xlabel('Transfer completion time', fontsize=14)
plt.ylabel('Number of faults', fontsize=14)

plt.gca().xaxis.set_major_formatter(mdates.DateFormatter('%m-%d'))
plt.gca().xaxis.set_major_locator(mdates.WeekdayLocator(byweekday=mdates.MO))  # MO for Monday

plt.legend(fontsize=12)
plt.yticks([0, 100, 200, 300, 400], fontsize=10)
plt.gca().set_xlim(start_date, )
plt.xticks(rotation=45, fontsize=10)  # Rotate date labels for better readability
plt.tight_layout()  # Adjust layout to not cut off labels
plt.savefig('fault_plot.pdf', dpi=300)

